Effective electroweak Hamiltonian in the gradient-flow formalism

The effective electroweak Hamiltonian in the gradient-flow formalism is constructed for the current-current operators through next-to-next-to-leading order QCD. The results are presented for two common choices of the operator basis. This paves the way for a consistent matching of perturbatively evaluated Wilson coefficients and non-perturbative matrix elements evaluated by lattice simulations.

==> anc/ZetaInv.m <==
(*
 ZetaInv.m

 Ancillary file to the paper

 "The effective electroweak Hamiltonian in the gradient-flow formalism"
 by R.V. Harlander and F. Lange,
 Phys. Rev. D 105 (2022) 7, L071504,
 https://doi.org/10.1103/PhysRevD.105.L071504,
 https://arxiv.org/abs/2201.08618.

 This file provides the physical part of the inverse of the matching matrix
 defined in Eq. (16).

 ZetaCMMInv is the inverse of the physical matching matrix in the CMM basis
 defined through the operators in Eqs. (2), (5), and (10):
 * ZetaCMMInv[[i,j]] = (\zeta^{-1})_{ij}
 It was evaluated numerically in Eq. (21).

 ZetaPPInv and ZetaMMInv are the matching-matrix elements in the non-mixing
 basis defined through Eq. (22), the corresponding flowed operators, and the
 evanescent operators defined in Eq. (A.2) of Ref. [37] (Ref. [36] in the arXiv
 version):
 * ZetaPPInv = \zeta^{-1}_{++}
 * ZetaMMInv = \zeta^{-1}_{--}
 They were numerically evaluated in Eq. (23).
 Since the non-mixing basis in Ref. [37] (Ref. [36] in the arXiv version) was
 constructed for nc = 3, we also insert this value, and in addition set
 tr = 1/2.
 A non-mixing basis for general nc could be easily constructed from our
 results though.

 Both contain:
  * as = alpha_s/Pi
  * Lmut = Log[2*mu^2*t] + EulerGamma
  * C2, the non-logarithmic terms of \mathring{Z}_\chi, see Eq. (9),
    provided in Eq. (4.20), respectively, of Ref. [17] (Eq. (79) in the arXiv
    version).
    It can be inserted by applying the rule ReplaceC2.
    Note that the sign mistake -1/18 instead of the correct +1/18
    in Eq. (B.3) (Eq. (130) in the arXiv version), respectively, has been
    corrected.
*)

Print["Load ZetaCMMInv."];

ZetaCMMInv = {{1 + (as*tr*(31 + 12*Lmut - 8*Log[2] - 6*Log[3] +
          nc^2*(-3 + 8*Log[2] + 6*Log[3])))/(4*nc) +
       as^2*(-C2/8 + (tr^2*(36*Lmut^2*(27 + 31*nc^2 - 4*nc*nf) -
            2*nc^3*nf*(115 + 6*Pi^2) - 2*nc*nf*(185 + 6*Pi^2) +
            6*Lmut*(4*nc*nf*(-21 + 8*Log[2] + 6*Log[3]) + 22*nc^4*(-1 +
                8*Log[2] + 6*Log[3]) - 4*nc^3*nf*(-1 + 8*Log[2] + 6*Log[3]) +
              7*nc^2*(99 + 16*Log[2] + 12*Log[3]) - 9*(-139 + 32*Log[2] +
                24*Log[3])) + nc^4*(2441 + 45*Pi^2 + 432*Log[2]^2 -
              4212*Log[3] + 486*Log[3]^2 + 432*Log[2]*(7 + 3*Log[3]) -
              2376*PolyLog[2, 1/4]) + 18*(810 - 2*Pi^2 + 40*Log[2]^2 +
              30*Log[3] + 27*Log[3]^2 + 8*Log[2]*(-71 + 9*Log[3]) -
              552*PolyLog[2, 1/4]) + nc^2*(1381 - 39*Pi^2 - 1152*Log[2]^2 +
              1728*Log[3] - 972*Log[3]^2 - 144*Log[2]*(-61 + 18*Log[3]) +
              2592*PolyLog[2, 1/4])))/(288*nc^2)),
      (-3*as*(5 + 2*Lmut)*(-1 + nc^2)*tr^2)/(4*nc^2) -
       (as^2*(-1 + nc^2)*tr^3*(36*Lmut^2*(18 + 11*nc^2 - 2*nc*nf) -
          2*nc*nf*(145 + 6*Pi^2) + 6*Lmut*(-40*nc*nf -
            36*(-22 + 4*Log[2] + 3*Log[3]) + nc^2*(169 + 144*Log[2] +
              108*Log[3])) + nc^2*(440 + 27*Pi^2 + 5688*Log[2] -
            1296*Log[3] + 972*PolyLog[2, 1/4]) -
          6*(-1479 + 7*Pi^2 + 816*Log[2] - 54*Log[3] + 972*PolyLog[2, 1/4])))/
        (288*nc^3)}, {(-3*as*(5 + 2*Lmut))/4 -
       (as^2*tr*(36*Lmut^2*(18 + 11*nc^2 - 2*nc*nf) -
          2*nc*nf*(145 + 6*Pi^2) + 6*Lmut*(-40*nc*nf -
            36*(-22 + 4*Log[2] + 3*Log[3]) + nc^2*(205 + 144*Log[2] +
              108*Log[3])) + nc^2*(980 + 27*Pi^2 + 5688*Log[2] -
            1296*Log[3] + 972*PolyLog[2, 1/4]) -
          6*(-1479 + 7*Pi^2 + 816*Log[2] - 54*Log[3] + 972*PolyLog[2, 1/4])))/
        (288*nc), 1 + (as*(-1 + nc^2)*tr*(-1 + 8*Log[2] + 6*Log[3]))/(4*nc) +
       as^2*(-C2/8 + ((-1 + nc^2)*tr^2*(108*Lmut^2 - 16*Pi^2 -
            2*nc*nf*(35 + 2*Pi^2) + Lmut*(666 + 44*nc^2*(-1 + 8*Log[2] +
                6*Log[3]) - 8*nc*nf*(-1 + 8*Log[2] + 6*Log[3])) +
            nc^2*(829 + 15*Pi^2 + 144*Log[2]^2 - 1332*Log[3] + 162*Log[3]^2 +
              48*Log[2]*(23 + 9*Log[3]) - 792*PolyLog[2, 1/4]) -
            6*(-176 + 40*Log[2]^2 - 6*Log[3] + 27*Log[3]^2 + 24*Log[2]*(-1 +
                3*Log[3]) + 96*PolyLog[2, 1/4])))/(96*nc^2))}}

Print["Load ZetaPPInv."];

ZetaPPInv = 1 + as*(-5/4 - Lmut/2 + (8*Log[2])/3 + 2*Log[3]) +
     as^2*(62527/3600 - C2/8 - (85*nf)/288 + (Lmut^2*(-27 + 2*nf))/48 +
       (409*Pi^2)/1728 - (nf*Pi^2)/48 + (367*Log[2])/24 + (22*Log[2]^2)/9 -
       (397*Log[3])/16 + 8*Log[2]*Log[3] + 3*Log[3]^2 +
       Lmut*(-83/32 + 6*Log[2] + (9*Log[3])/2 -
         (nf*(-7 + 16*Log[2] + 12*Log[3]))/36) - (883*PolyLog[2, 1/4])/48)

Print["Load ZetaMMInv."];

ZetaMMInv = 1 + as*(3/2 + Lmut + (8*Log[2])/3 + 2*Log[3]) +
     as^2*(94717/3600 - C2/8 - (125*nf)/144 - (Lmut^2*(-45 + 2*nf))/24 +
       (305*Pi^2)/864 - (nf*Pi^2)/24 + (473*Log[2])/12 + (22*Log[2]^2)/9 -
       (267*Log[3])/8 + 8*Log[2]*Log[3] + 3*Log[3]^2 +
       Lmut*(97/16 + 10*Log[2] + (15*Log[3])/2 -
         (nf*(2 + 4*Log[2] + 3*Log[3]))/9) - (401*PolyLog[2, 1/4])/24)

Print["Load ReplaceC2."];

ReplaceC2 = {C2 -> -23.7947*ca*cf + 30.3914*cf^2 +
       (cf*nf*tr*(-131 + 46*Pi^2 + 1888*Log[2] + 960*Log[2]^2 - 1032*Log[3] +
          624*Log[2]*Log[3] - 1068*Log[3]^2 + 48*PolyLog[2, 1/9] -
          2400*PolyLog[2, 1/3] + 672*PolyLog[2, 3/4]))/18}

